A structure theorem for streamed information

We identify the free half shuffle algebra of Sch\"utzenberger (1958) with an algebra of real-valued functionals on paths, where the half shuffle emulates integration of a functional against another. We then provide two, to our knowledge, new identities in arity 3 involving its commutator (area), and show that these are sufficient to recover the Zinbiel and Tortkara identities of Dzhumadil'daev (2007). We use these identities to prove that any element of the free half shuffle algebra can be expressed as a polynomial over iterated areas. Moreover, we consider minimal sets of iterated integrals defined through the recursive application of the half shuffle on Hall trees. Leveraging the duality between this set of Hall integrals and classical Hall bases of the free Lie algebra, we prove using combinatorial arguments that any element of the free half shuffle algebra can be written uniquely as a polynomial over Hall integrals. We interpret this result as a structure theorem for streamed information, loosely analogous to the unique prime factorisation of integers, allowing to split any real valued function on streamed data into two parts: a first that extracts and packages the streamed information into recursively defined atomic objects (Hall integrals), and a second that evaluates a polynomial function in these objects without further reference to the original stream. The question of whether a similar result holds if Hall integrals are replaced by Hall areas is left as an open conjecture. Finally, we construct a canonical, but to our knowledge, new decomposition of the free half shuffle algebra as shuffle power series in the greatest letter of the original alphabet with coefficients in a sub-algebra freely generated by a new alphabet with an infinite number of letters. We use this construction to provide a second proof of our structure theorem.

==> Old/salvisids.py <==
import free_lie_algebra as fla

def larea(a,b): #from Joscha's conjectures.conjecture_1()
    return fla.leftHalfShuffleProduct(a,b) - fla.leftHalfShuffleProduct(b,a)
    
def lvol(a,b,c):
    return larea(larea(a,b),c)+larea(larea(b,c),a)+larea(larea(c,a),b)
    
shuffleProduct=fla.shuffleProduct
lhs=fla.leftHalfShuffleProduct

x=fla.parse('1')
y=fla.parse('2')
z=fla.parse('3')
w=fla.parse('4')

print('Shuffle pullout')
print((3*larea(z,shuffleProduct(x,y))).pretty())
print((shuffleProduct(x,larea(z,y))+shuffleProduct(y,larea(z,x))-shuffleProduct(x,shuffleProduct(y,z))+larea(larea(z,y),x)+larea(larea(z,x),y)).pretty())

print('Area-Jacobi')
print((larea(larea(x,y),z)+larea(larea(y,z),x)+larea(larea(z,x),y)).pretty())
print((shuffleProduct(x,larea(y,z))+shuffleProduct(y,larea(z,x))+shuffleProduct(z,larea(x,y))).pretty())

print('Tortkara 1')
print(larea(larea(x,y),larea(x,z)).pretty())
print(larea(x,lvol(x,y,z)).pretty())

print('Tortkara 2')
print((larea(larea(x,y),larea(w,z))+larea(larea(z,y),larea(w,x))).pretty())
print((larea(x,lvol(y,z,w))+larea(z,lvol(y,x,w))).pretty())

print((2*lhs(lhs(z,lhs(z,y)),lhs(x,lhs(z,lhs(z,x))))+lhs(lhs(z,x),lhs(y,lhs(z,lhs(z,lhs(z,x))))) +lhs(lhs(z,x),lhs(lhs(z,x),lhs(z,lhs(z,y)))) -lhs(lhs(z,y),lhs(x,lhs(z,lhs(z,lhs(z,x))))) -lhs(lhs(z,y),lhs(lhs(z,x),lhs(z,lhs(z,x)))) -lhs(lhs(z,lhs(z,x)),lhs(x,lhs(z,lhs(z,y)))) -lhs(lhs(z,lhs(z,x)),lhs(y,lhs(z,lhs(z,x)))) -lhs(lhs(z,lhs(z,lhs(z,x))),lhs(x,lhs(z,y))) +lhs(lhs(z,lhs(z,lhs(z,x))),lhs(y,lhs(z,x)))))


